A note on rational and elliptic curves associated with the cuboid factor equations

A rational perfect cuboid is a rectangular parallelepiped whose edges and face diagonals are given by rational numbers and whose space diagonal is equal to unity. It is described by a system of four equations with respect to six variables. The cuboid factor equations were derived from these four equations by symmetrization procedure. They constitute a system of eight polynomial equations, which has been solved parametrically. In the present paper its parametric solution is expressed through intersections or rational and elliptic curves arranged into parametric families.

==> anc/Quadratic_curves.txt <==
This is the ancillary file Quadratic_curves.txt to the article 
"A note on rational and elliptic curves associated with the 
cuboid factor equations" by Ruslan Sharipov. 

Below the curves (3.11) are studied numerically for various 
values of rational parameters b and c.

b=0, c=0; first curve w^2+3 = 0 is not rational; second curve w^2+3 = 0 is not rational; 
b=-1, c=0; first curve w^2+3 = -6*a^2 is not rational; second curve w^2+3 = -6*a^2 is not rational; 
b=0, c=-1; first curve w^2+3 = 3*a^2 is rational, w0=0, a0=1; second curve w^2+3 = 9*a^2 is rational, w0=1, a0=2/3; 
b=0, c=1; first curve w^2+3 = 3*a^2 is rational, w0=0, a0=1; second curve w^2+3 = 9*a^2 is rational, w0=1, a0=2/3; 
b=1, c=0; first curve w^2+3 = 66*a^2 is not rational; second curve w^2+3 = 138*a^2 is not rational; 
b=-2, c=0; first curve w^2+3 = -24*a^2 is not rational; second curve w^2+3 = 120*a^2 is not rational; 
b=-1, c=-1; first curve w^2+3 = -3/2*a^2 is not rational; second curve w^2+3 = 213/2*a^2 is not rational; 
b=-1, c=1; first curve w^2+3 = -3/2*a^2 is not rational; second curve w^2+3 = -3/2*a^2 is not rational; 
b=0, c=-2; first curve w^2+3 = 12*a^2 is rational, w0=0, a0=1/2; second curve w^2+3 = 36*a^2 is rational, w0=1, a0=1/3; 
b=0, c=2; first curve w^2+3 = 12*a^2 is rational, w0=0, a0=1/2; second curve w^2+3 = 36*a^2 is rational, w0=1, a0=1/3; 
b=1, c=-1; first curve w^2+3 = 177/2*a^2 is not rational; second curve w^2+3 = 573/2*a^2 is not rational; 
b=1, c=1; first curve w^2+3 = 33/2*a^2 is not rational; second curve w^2+3 = 69/2*a^2 is not rational; 
b=2, c=0; first curve w^2+3 = 552*a^2 is not rational; second curve w^2+3 = 1272*a^2 is not rational; 
b=-1/2, c=0; first curve w^2+3 = 3/4*a^2 is rational, w0=0, a0=2; second curve w^2+3 = 3/4*a^2 is rational, w0=0, a0=2; 
b=0, c=-1/2; first curve w^2+3 = 3/4*a^2 is rational, w0=0, a0=2; second curve w^2+3 = 9/4*a^2 is rational, w0=1, a0=4/3; 
b=0, c=1/2; first curve w^2+3 = 3/4*a^2 is rational, w0=0, a0=2; second curve w^2+3 = 9/4*a^2 is rational, w0=1, a0=4/3; 
b=1/2, c=0; first curve w^2+3 = 39/4*a^2 is rational, w0=6, a0=2; second curve w^2+3 = 75/4*a^2 is rational, w0=0, a0=2/5; 
b=-3, c=0; first curve w^2+3 = 162*a^2 is not rational; second curve w^2+3 = 1242*a^2 is not rational; 
b=-2, c=-1; first curve w^2+3 = 1047*a^2 is rational, w0=-453, a0=14; second curve w^2+3 = 3819*a^2 is rational, w0=123/7, a0=-2/7; 
b=-2, c=1; first curve w^2+3 = 3*a^2 is rational, w0=0, a0=1; second curve w^2+3 = 3*a^2 is rational, w0=0, a0=1; 
b=-1, c=-2; first curve w^2+3 = 354*a^2 is not rational; second curve w^2+3 = 1146*a^2 is not rational; 
b=-1, c=2; first curve w^2+3 = 66*a^2 is not rational; second curve w^2+3 = 138*a^2 is not rational; 
b=0, c=-3; first curve w^2+3 = 27*a^2 is rational, w0=0, a0=1/3; second curve w^2+3 = 81*a^2 is rational, w0=1, a0=2/9; 
b=0, c=3; first curve w^2+3 = 27*a^2 is rational, w0=0, a0=1/3; second curve w^2+3 = 81*a^2 is rational, w0=1, a0=2/9; 
b=1, c=-2; first curve w^2+3 = -6*a^2 is not rational; second curve w^2+3 = 426*a^2 is not rational; 
b=1, c=2; first curve w^2+3 = -6*a^2 is not rational; second curve w^2+3 = -6*a^2 is not rational; 
b=2, c=-1; first curve w^2+3 = 1875*a^2 is rational, w0=0, a0=1/25; second curve w^2+3 = 5475*a^2 is rational, w0=2556/1649, a0=259/8245; 
b=2, c=1; first curve w^2+3 = 39*a^2 is rational, w0=6, a0=1; second curve w^2+3 = 75*a^2 is rational, w0=0, a0=1/5; 
b=3, c=0; first curve w^2+3 = 2106*a^2 is not rational; second curve w^2+3 = 5130*a^2 is not rational; 
b=-1/2, c=-1/2; first curve w^2+3 = -573/256*a^2 is not rational; second curve w^2+3 = -573/256*a^2 is not rational; 
b=-1/2, c=1/2; first curve w^2+3 = 3/256*a^2 is rational, w0=0, a0=16; second curve w^2+3 = -69/256*a^2 is not rational; 
b=1/2, c=-1/2; first curve w^2+3 = 1191/256*a^2 is rational, w0=69, a0=32; second curve w^2+3 = 2955/256*a^2 is not rational; 
b=1/2, c=1/2; first curve w^2+3 = 2775/256*a^2 is rational, w0=-21, a0=32/5; second curve w^2+3 = 5475/256*a^2 is rational, w0=2556/1649, a0=4144/8245; 
b=-1/3, c=0; first curve w^2+3 = 22/27*a^2 is not rational; second curve w^2+3 = 10/9*a^2 is not rational; 
b=0, c=-1/3; first curve w^2+3 = 1/3*a^2 is rational, w0=0, a0=3; second curve w^2+3 = a^2 is rational, w0=1, a0=2; 
b=0, c=1/3; first curve w^2+3 = 1/3*a^2 is rational, w0=0, a0=3; second curve w^2+3 = a^2 is rational, w0=1, a0=2; 
b=1/3, c=0; first curve w^2+3 = 94/27*a^2 is not rational; second curve w^2+3 = 58/9*a^2 is not rational; 
b=-4, c=0; first curve w^2+3 = 1056*a^2 is not rational; second curve w^2+3 = 5088*a^2 is not rational; 
b=-3, c=-1; first curve w^2+3 = 13425/2*a^2 is not rational; second curve w^2+3 = 44325/2*a^2 is not rational; 
b=-3, c=1; first curve w^2+3 = 33/2*a^2 is not rational; second curve w^2+3 = 45/2*a^2 is not rational; 
b=-2, c=-2; first curve w^2+3 = 7500*a^2 is rational, w0=0, a0=1/50; second curve w^2+3 = 21900*a^2 is rational, w0=2556/1649, a0=259/16490; 
b=-2, c=2; first curve w^2+3 = 156*a^2 is rational, w0=6, a0=1/2; second curve w^2+3 = 300*a^2 is rational, w0=0, a0=1/10; 
b=-1, c=-3; first curve w^2+3 = 3597/2*a^2 is not rational; second curve w^2+3 = 9501/2*a^2 is not rational; 
b=-1, c=3; first curve w^2+3 = 1293/2*a^2 is not rational; second curve w^2+3 = 2517/2*a^2 is not rational; 
b=0, c=-4; first curve w^2+3 = 48*a^2 is rational, w0=0, a0=1/4; second curve w^2+3 = 144*a^2 is rational, w0=1, a0=1/6; 
b=0, c=4; first curve w^2+3 = 48*a^2 is rational, w0=0, a0=1/4; second curve w^2+3 = 144*a^2 is rational, w0=1, a0=1/6; 
b=1, c=-3; first curve w^2+3 = -687/2*a^2 is not rational; second curve w^2+3 = 933/2*a^2 is not rational; 
b=1, c=3; first curve w^2+3 = 33/2*a^2 is not rational; second curve w^2+3 = -3/2*a^2 is not rational; 
b=2, c=-2; first curve w^2+3 = 4188*a^2 is rational, w0=-453, a0=7; second curve w^2+3 = 15276*a^2 is rational, w0=123/7, a0=-1/7; 
b=2, c=2; first curve w^2+3 = 12*a^2 is rational, w0=0, a0=1/2; second curve w^2+3 = 12*a^2 is rational, w0=0, a0=1/2; 
b=3, c=-1; first curve w^2+3 = 19149/2*a^2 is not rational; second curve w^2+3 = 55773/2*a^2 is not rational; 
b=3, c=1; first curve w^2+3 = 141/2*a^2 is not rational; second curve w^2+3 = 261/2*a^2 is not rational; 
b=4, c=0; first curve w^2+3 = 5664*a^2 is not rational; second curve w^2+3 = 14304*a^2 is not rational; 
b=-3/2, c=0; first curve w^2+3 = -81/4*a^2 is not rational; second curve w^2+3 = 27/4*a^2 is rational, w0=0, a0=2/3; 
b=-1, c=-1/2; first curve w^2+3 = -543/32*a^2 is not rational; second curve w^2+3 = 141/32*a^2 is not rational; 
b=-1, c=1/2; first curve w^2+3 = 33/32*a^2 is not rational; second curve w^2+3 = -3/32*a^2 is not rational; 
b=-1/2, c=-1; first curve w^2+3 = -75/8*a^2 is not rational; second curve w^2+3 = -75/8*a^2 is not rational; 
b=-1/2, c=1; first curve w^2+3 = -3/8*a^2 is not rational; second curve w^2+3 = 15/8*a^2 is not rational; 
b=0, c=-3/2; first curve w^2+3 = 27/4*a^2 is rational, w0=0, a0=2/3; second curve w^2+3 = 81/4*a^2 is rational, w0=1, a0=4/9; 
b=0, c=3/2; first curve w^2+3 = 27/4*a^2 is rational, w0=0, a0=2/3; second curve w^2+3 = 81/4*a^2 is rational, w0=1, a0=4/9; 
b=1/2, c=-1; first curve w^2+3 = -39/8*a^2 is not rational; second curve w^2+3 = -3/8*a^2 is not rational; 
b=1/2, c=1; first curve w^2+3 = 69/8*a^2 is not rational; second curve w^2+3 = 159/8*a^2 is not rational; 
b=1, c=-1/2; first curve w^2+3 = 2733/32*a^2 is not rational; second curve w^2+3 = 6693/32*a^2 is not rational; 
b=1, c=1/2; first curve w^2+3 = 1293/32*a^2 is not rational; second curve w^2+3 = 2517/32*a^2 is not rational; 
b=3/2, c=0; first curve w^2+3 = 891/4*a^2 is not rational; second curve w^2+3 = 1971/4*a^2 is rational, w0=2556/1649, a0=518/4947; 
b=-2/3, c=0; first curve w^2+3 = -8/27*a^2 is not rational; second curve w^2+3 = -8/9*a^2 is not rational; 
b=-1/3, c=-1/3; first curve w^2+3 = 4475/4374*a^2 is not rational; second curve w^2+3 = 3125/1458*a^2 is not rational; 
b=-1/3, c=1/3; first curve w^2+3 = 299/4374*a^2 is not rational; second curve w^2+3 = -115/1458*a^2 is not rational; 
b=0, c=-2/3; first curve w^2+3 = 4/3*a^2 is rational, w0=0, a0=3/2; second curve w^2+3 = 4*a^2 is rational, w0=1, a0=1; 
b=0, c=2/3; first curve w^2+3 = 4/3*a^2 is rational, w0=0, a0=3/2; second curve w^2+3 = 4*a^2 is rational, w0=1, a0=1; 
b=1/3, c=-1/3; first curve w^2+3 = 5087/4374*a^2 is not rational; second curve w^2+3 = 3533/1458*a^2 is not rational; 
b=1/3, c=1/3; first curve w^2+3 = 22943/4374*a^2 is not rational; second curve w^2+3 = 14981/1458*a^2 is not rational; 
b=2/3, c=0; first curve w^2+3 = 568/27*a^2 is not rational; second curve w^2+3 = 376/9*a^2 is not rational; 
b=-1/4, c=0; first curve w^2+3 = 39/64*a^2 is rational, w0=6, a0=8; second curve w^2+3 = 57/64*a^2 is rational, w0=15, a0=16; 
b=0, c=-1/4; first curve w^2+3 = 3/16*a^2 is rational, w0=0, a0=4; second curve w^2+3 = 9/16*a^2 is rational, w0=1, a0=8/3; 
b=0, c=1/4; first curve w^2+3 = 3/16*a^2 is rational, w0=0, a0=4; second curve w^2+3 = 9/16*a^2 is rational, w0=1, a0=8/3; 
b=1/4, c=0; first curve w^2+3 = 111/64*a^2 is rational, w0=-21, a0=16; second curve w^2+3 = 201/64*a^2 is rational, w0=21/11, a0=16/11; 
b=-5, c=0; first curve w^2+3 = 3450*a^2 is not rational; second curve w^2+3 = 14250*a^2 is not rational; 
b=-4, c=-1; first curve w^2+3 = 23151*a^2 is rational, w0=-6393/12283, a0=146/12283; second curve w^2+3 = 73929*a^2 is rational, w0=-1168617/1847, a0=-4298/1847; 
b=-4, c=1; first curve w^2+3 = 39*a^2 is rational, w0=6, a0=1; second curve w^2+3 = 57*a^2 is rational, w0=15, a0=2; 
b=-3, c=-2; first curve w^2+3 = 38298*a^2 is not rational; second curve w^2+3 = 111546*a^2 is not rational; 
b=-3, c=2; first curve w^2+3 = 282*a^2 is not rational; second curve w^2+3 = 522*a^2 is not rational; 
b=-2, c=-3; first curve w^2+3 = 26931*a^2 is not rational; second curve w^2+3 = 72795*a^2 is not rational; 
b=-2, c=3; first curve w^2+3 = 2775*a^2 is rational, w0=-21, a0=2/5; second curve w^2+3 = 5475*a^2 is rational, w0=2556/1649, a0=259/8245; 
b=-1, c=-4; first curve w^2+3 = 5466*a^2 is not rational; second curve w^2+3 = 13386*a^2 is not rational; 
b=-1, c=4; first curve w^2+3 = 2586*a^2 is not rational; second curve w^2+3 = 5034*a^2 is not rational; 
b=0, c=-5; first curve w^2+3 = 75*a^2 is rational, w0=0, a0=1/5; second curve w^2+3 = 225*a^2 is rational, w0=1, a0=2/15; 
b=0, c=5; first curve w^2+3 = 75*a^2 is rational, w0=0, a0=1/5; second curve w^2+3 = 225*a^2 is rational, w0=1, a0=2/15; 
b=1, c=-4; first curve w^2+3 = -1086*a^2 is not rational; second curve w^2+3 = 282*a^2 is not rational; 
b=1, c=4; first curve w^2+3 = 66*a^2 is not rational; second curve w^2+3 = -6*a^2 is not rational; 
b=2, c=-3; first curve w^2+3 = 7527*a^2 is rational, w0=18234/9493, a0=283/9493; second curve w^2+3 = 33987*a^2 is rational, w0=120429/11423, a0=662/11423; 
b=2, c=3; first curve w^2+3 = 3*a^2 is rational, w0=0, a0=1; second curve w^2+3 = -69*a^2 is not rational; 
b=3, c=-2; first curve w^2+3 = 26850*a^2 is not rational; second curve w^2+3 = 88650*a^2 is not rational; 
b=3, c=2; first curve w^2+3 = 66*a^2 is not rational; second curve w^2+3 = 90*a^2 is not rational; 
b=4, c=-1; first curve w^2+3 = 29991*a^2 is rational, w0=-8886/15469, a0=-163/15469; second curve w^2+3 = 87609*a^2 is not rational; 
b=4, c=1; first curve w^2+3 = 111*a^2 is rational, w0=-21, a0=2; second curve w^2+3 = 201*a^2 is rational, w0=21/11, a0=2/11; 
b=5, c=0; first curve w^2+3 = 12450*a^2 is not rational; second curve w^2+3 = 32250*a^2 is not rational; 
b=-3/2, c=-1/2; first curve w^2+3 = 1839/256*a^2 is rational, w0=842502/112733, a0=322672/112733; second curve w^2+3 = 55899/256*a^2 is rational, w0=-1/91, a0=32/273; 
b=-3/2, c=1/2; first curve w^2+3 = -321/256*a^2 is not rational; second curve w^2+3 = -909/256*a^2 is not rational; 
b=-1/2, c=-3/2; first curve w^2+3 = -4461/256*a^2 is not rational; second curve w^2+3 = -3525/256*a^2 is not rational; 
b=-1/2, c=3/2; first curve w^2+3 = 1875/256*a^2 is rational, w0=0, a0=16/25; second curve w^2+3 = 5475/256*a^2 is rational, w0=2556/1649, a0=4144/8245; 
b=1/2, c=-3/2; first curve w^2+3 = -4857/256*a^2 is not rational; second curve w^2+3 = -4317/256*a^2 is not rational; 
b=1/2, c=3/2; first curve w^2+3 = 1047/256*a^2 is rational, w0=-453, a0=224; second curve w^2+3 = 3819/256*a^2 is rational, w0=123/7, a0=-32/7; 
b=3/2, c=-1/2; first curve w^2+3 = 97851/256*a^2 is rational, w0=24, a0=16/13; second curve w^2+3 = 247923/256*a^2 is rational, w0=-4/7, a0=16/273; 
b=3/2, c=1/2; first curve w^2+3 = 26139/256*a^2 is rational, w0=-696/1145, a0=-208/1145; second curve w^2+3 = 52011/256*a^2 is rational, w0=76, a0=16/3; 
b=-2/3, c=-1/3; first curve w^2+3 = -9227/2187*a^2 is not rational; second curve w^2+3 = -3461/729*a^2 is not rational; 
b=-2/3, c=1/3; first curve w^2+3 = 1753/2187*a^2 is rational, w0=12208992/908033, a0=13749507/908033; second curve w^2+3 = 211/729*a^2 is rational, w0=-29, a0=54; 
b=-1/3, c=-2/3; first curve w^2+3 = 286/2187*a^2 is not rational; second curve w^2+3 = 1402/729*a^2 is not rational; 
b=-1/3, c=2/3; first curve w^2+3 = -866/2187*a^2 is not rational; second curve w^2+3 = 106/729*a^2 is not rational; 
b=1/3, c=-2/3; first curve w^2+3 = -3242/2187*a^2 is not rational; second curve w^2+3 = -950/729*a^2 is not rational; 
b=1/3, c=2/3; first curve w^2+3 = 13750/2187*a^2 is not rational; second curve w^2+3 = 9850/729*a^2 is not rational; 
b=2/3, c=-1/3; first curve w^2+3 = 42793/2187*a^2 is rational, w0=223839/52331, a0=54594/52331; second curve w^2+3 = 31219/729*a^2 is rational, w0=-5216/8781, a0=-819/2927; 
b=2/3, c=1/3; first curve w^2+3 = 42757/2187*a^2 is not rational; second curve w^2+3 = 27547/729*a^2 is rational, w0=-4/7, a0=27/91; 
b=-1/4, c=-1/4; first curve w^2+3 = 74199/65536*a^2 is rational, w0=-46980246/505331, a0=-44160256/505331; second curve w^2+3 = 143697/65536*a^2 is rational, w0=375/32, a0=8; 
b=-1/4, c=1/4; first curve w^2+3 = 4071/65536*a^2 is not rational; second curve w^2+3 = -1311/65536*a^2 is not rational; 
b=1/4, c=-1/4; first curve w^2+3 = 31791/65536*a^2 is rational, w0=1250187/759455, a0=2605568/759455; second curve w^2+3 = 58881/65536*a^2 is rational, w0=-18214089/11641, a0=19215872/11641; 
b=1/4, c=1/4; first curve w^2+3 = 193791/65536*a^2 is rational, w0=42/253, a0=-256/253; second curve w^2+3 = 378129/65536*a^2 is rational, w0=-3147074403/6057979373, a0=-4560507392/6057979373; 
b=-1/5, c=0; first curve w^2+3 = 282/625*a^2 is not rational; second curve w^2+3 = 426/625*a^2 is not rational; 
b=0, c=-1/5; first curve w^2+3 = 3/25*a^2 is rational, w0=0, a0=5; second curve w^2+3 = 9/25*a^2 is rational, w0=1, a0=10/3; 
b=0, c=1/5; first curve w^2+3 = 3/25*a^2 is rational, w0=0, a0=5; second curve w^2+3 = 9/25*a^2 is rational, w0=1, a0=10/3; 
b=1/5, c=0; first curve w^2+3 = 642/625*a^2 is not rational; second curve w^2+3 = 1146/625*a^2 is not rational; 
b=-6, c=0; first curve w^2+3 = 8424*a^2 is not rational; second curve w^2+3 = 32184*a^2 is not rational; 
b=-5, c=-1; first curve w^2+3 = 118221/2*a^2 is not rational; second curve w^2+3 = 371373/2*a^2 is not rational; 
b=-5, c=1; first curve w^2+3 = 141/2*a^2 is not rational; second curve w^2+3 = 213/2*a^2 is not rational; 
b=-4, c=-2; first curve w^2+3 = 119964*a^2 is rational, w0=-8886/15469, a0=-163/30938; second curve w^2+3 = 350436*a^2 is not rational; 
b=-4, c=2; first curve w^2+3 = 444*a^2 is rational, w0=-21, a0=1; second curve w^2+3 = 804*a^2 is rational, w0=21/11, a0=1/11; 
b=-3, c=-3; first curve w^2+3 = 252369/2*a^2 is not rational; second curve w^2+3 = 697869/2*a^2 is not rational; 
b=-3, c=3; first curve w^2+3 = 15201/2*a^2 is not rational; second curve w^2+3 = 31077/2*a^2 is not rational; 
b=-2, c=-4; first curve w^2+3 = 70248*a^2 is not rational; second curve w^2+3 = 182568*a^2 is not rational; 
b=-2, c=4; first curve w^2+3 = 13512*a^2 is not rational; second curve w^2+3 = 27624*a^2 is not rational; 
b=-1, c=-5; first curve w^2+3 = 25773/2*a^2 is not rational; second curve w^2+3 = 60693/2*a^2 is not rational; 
b=-1, c=5; first curve w^2+3 = 14253/2*a^2 is not rational; second curve w^2+3 = 27933/2*a^2 is not rational; 
b=0, c=-6; first curve w^2+3 = 108*a^2 is rational, w0=0, a0=1/6; second curve w^2+3 = 324*a^2 is rational, w0=1, a0=1/9; 
b=0, c=6; first curve w^2+3 = 108*a^2 is rational, w0=0, a0=1/6; second curve w^2+3 = 324*a^2 is rational, w0=1, a0=1/9; 
b=1, c=-5; first curve w^2+3 = -4863/2*a^2 is not rational; second curve w^2+3 = -579/2*a^2 is not rational; 
b=1, c=5; first curve w^2+3 = 177/2*a^2 is not rational; second curve w^2+3 = -219/2*a^2 is not rational; 
b=2, c=-4; first curve w^2+3 = 11784*a^2 is not rational; second curve w^2+3 = 65640*a^2 is not rational; 
b=2, c=4; first curve w^2+3 = -600*a^2 is not rational; second curve w^2+3 = -600*a^2 is not rational; 
b=3, c=-3; first curve w^2+3 = 118557/2*a^2 is not rational; second curve w^2+3 = 430245/2*a^2 is not rational; 
b=3, c=3; first curve w^2+3 = -675/2*a^2 is not rational; second curve w^2+3 = -675/2*a^2 is not rational; 
b=4, c=-2; first curve w^2+3 = 92604*a^2 is rational, w0=-6393/12283, a0=73/12283; second curve w^2+3 = 295716*a^2 is rational, w0=-1168617/1847, a0=-2149/1847; 
b=4, c=2; first curve w^2+3 = 156*a^2 is rational, w0=6, a0=1/2; second curve w^2+3 = 228*a^2 is rational, w0=15, a0=1; 
b=5, c=-1; first curve w^2+3 = 145041/2*a^2 is not rational; second curve w^2+3 = 425013/2*a^2 is not rational; 
b=5, c=1; first curve w^2+3 = 321/2*a^2 is not rational; second curve w^2+3 = 573/2*a^2 is not rational; 
b=6, c=0; first curve w^2+3 = 23976*a^2 is not rational; second curve w^2+3 = 63288*a^2 is not rational; 
b=-5/2, c=0; first curve w^2+3 = 75/4*a^2 is rational, w0=0, a0=2/5; second curve w^2+3 = 1875/4*a^2 is rational, w0=0, a0=2/25; 
b=-2, c=-1/2; first curve w^2+3 = 1473/8*a^2 is not rational; second curve w^2+3 = 8205/8*a^2 is not rational; 
b=-2, c=1/2; first curve w^2+3 = -75/8*a^2 is not rational; second curve w^2+3 = -75/8*a^2 is not rational; 
b=-3/2, c=-1; first curve w^2+3 = 1833/8*a^2 is not rational; second curve w^2+3 = 8037/8*a^2 is not rational; 
b=-3/2, c=1; first curve w^2+3 = -3/8*a^2 is not rational; second curve w^2+3 = -9/8*a^2 is not rational; 
b=-1, c=-3/2; first curve w^2+3 = 3057/32*a^2 is not rational; second curve w^2+3 = 13677/32*a^2 is not rational; 
b=-1, c=3/2; first curve w^2+3 = 177/32*a^2 is not rational; second curve w^2+3 = 573/32*a^2 is not rational; 
b=-1/2, c=-2; first curve w^2+3 = -39/2*a^2 is not rational; second curve w^2+3 = -3/2*a^2 is not rational; 
b=-1/2, c=2; first curve w^2+3 = 69/2*a^2 is not rational; second curve w^2+3 = 159/2*a^2 is not rational; 
b=0, c=-5/2; first curve w^2+3 = 75/4*a^2 is rational, w0=0, a0=2/5; second curve w^2+3 = 225/4*a^2 is rational, w0=1, a0=4/15; 
b=0, c=5/2; first curve w^2+3 = 75/4*a^2 is rational, w0=0, a0=2/5; second curve w^2+3 = 225/4*a^2 is rational, w0=1, a0=4/15; 
b=1/2, c=-2; first curve w^2+3 = -75/2*a^2 is not rational; second curve w^2+3 = -75/2*a^2 is not rational; 
b=1/2, c=2; first curve w^2+3 = -3/2*a^2 is not rational; second curve w^2+3 = 15/2*a^2 is not rational; 
b=1, c=-3/2; first curve w^2+3 = 2013/32*a^2 is not rational; second curve w^2+3 = 11589/32*a^2 is not rational; 
b=1, c=3/2; first curve w^2+3 = -3/32*a^2 is not rational; second curve w^2+3 = 213/32*a^2 is not rational; 
b=3/2, c=-1; first curve w^2+3 = 4533/8*a^2 is not rational; second curve w^2+3 = 13437/8*a^2 is not rational; 
b=3/2, c=1; first curve w^2+3 = 213/8*a^2 is not rational; second curve w^2+3 = 423/8*a^2 is not rational; 
b=2, c=-1/2; first curve w^2+3 = 8781/8*a^2 is not rational; second curve w^2+3 = 22821/8*a^2 is not rational; 
b=2, c=1/2; first curve w^2+3 = 1689/8*a^2 is not rational; second curve w^2+3 = 3453/8*a^2 is not rational; 
b=5/2, c=0; first curve w^2+3 = 4575/4*a^2 is rational, w0=-27, a0=4/5; second curve w^2+3 = 10875/4*a^2 is not rational; 
b=-4/3, c=0; first curve w^2+3 = -416/27*a^2 is not rational; second curve w^2+3 = -32/9*a^2 is not rational; 
b=-1, c=-1/3; first curve w^2+3 = -769/54*a^2 is not rational; second curve w^2+3 = -241/54*a^2 is not rational; 
b=-1, c=1/3; first curve w^2+3 = -1/54*a^2 is not rational; second curve w^2+3 = -73/54*a^2 is not rational; 
b=-2/3, c=-2/3; first curve w^2+3 = -22172/2187*a^2 is not rational; second curve w^2+3 = -6452/729*a^2 is not rational; 
b=-2/3, c=2/3; first curve w^2+3 = -428/2187*a^2 is not rational; second curve w^2+3 = -404/729*a^2 is not rational; 
b=-1/3, c=-1; first curve w^2+3 = -13/6*a^2 is not rational; second curve w^2+3 = -1/6*a^2 is not rational; 
b=-1/3, c=1; first curve w^2+3 = 1/2*a^2 is not rational; second curve w^2+3 = 23/6*a^2 is not rational; 
b=0, c=-4/3; first curve w^2+3 = 16/3*a^2 is rational, w0=0, a0=3/4; second curve w^2+3 = 16*a^2 is rational, w0=1, a0=1/2; 
b=0, c=4/3; first curve w^2+3 = 16/3*a^2 is rational, w0=0, a0=3/4; second curve w^2+3 = 16*a^2 is rational, w0=1, a0=1/2; 
b=1/3, c=-1; first curve w^2+3 = -25/6*a^2 is not rational; second curve w^2+3 = -25/6*a^2 is not rational; 
b=1/3, c=1; first curve w^2+3 = 13/2*a^2 is not rational; second curve w^2+3 = 95/6*a^2 is not rational; 
b=2/3, c=-2/3; first curve w^2+3 = 31252/2187*a^2 is rational, w0=114/59, a0=81/118; second curve w^2+3 = 29164/729*a^2 is not rational; 
b=2/3, c=2/3; first curve w^2+3 = 34852/2187*a^2 is rational, w0=-696/1145, a0=-1053/2290; second curve w^2+3 = 23116/729*a^2 is rational, w0=76, a0=27/2; 
b=1, c=-1/3; first curve w^2+3 = 4331/54*a^2 is not rational; second curve w^2+3 = 9959/54*a^2 is not rational; 
b=1, c=1/3; first curve w^2+3 = 2651/54*a^2 is not rational; second curve w^2+3 = 5231/54*a^2 is not rational; 
b=4/3, c=0; first curve w^2+3 = 4192/27*a^2 is not rational; second curve w^2+3 = 3040/9*a^2 is not rational; 
b=-3/4, c=0; first curve w^2+3 = -81/64*a^2 is not rational; second curve w^2+3 = -135/64*a^2 is not rational; 
b=-1/2, c=-1/4; first curve w^2+3 = -681/4096*a^2 is not rational; second curve w^2+3 = -285/4096*a^2 is not rational; 
b=-1/2, c=1/4; first curve w^2+3 = 2775/4096*a^2 is rational, w0=-21, a0=128/5; second curve w^2+3 = 1875/4096*a^2 is rational, w0=0, a0=64/25; 
b=-1/4, c=-1/2; first curve w^2+3 = 5799/4096*a^2 is rational, w0=54/31, a0=64/31; second curve w^2+3 = 14169/4096*a^2 is rational, w0=237/13, a0=-128/13; 
b=-1/4, c=1/2; first curve w^2+3 = -1041/4096*a^2 is not rational; second curve w^2+3 = -159/4096*a^2 is not rational; 
b=0, c=-3/4; first curve w^2+3 = 27/16*a^2 is rational, w0=0, a0=4/3; second curve w^2+3 = 81/16*a^2 is rational, w0=1, a0=8/9; 
b=0, c=3/4; first curve w^2+3 = 27/16*a^2 is rational, w0=0, a0=4/3; second curve w^2+3 = 81/16*a^2 is rational, w0=1, a0=8/9; 
b=1/4, c=-1/2; first curve w^2+3 = -2769/4096*a^2 is not rational; second curve w^2+3 = -2967/4096*a^2 is not rational; 
b=1/4, c=1/2; first curve w^2+3 = 16599/4096*a^2 is not rational; second curve w^2+3 = 35121/4096*a^2 is not rational; 
b=1/2, c=-1/4; first curve w^2+3 = 31683/4096*a^2 is not rational; second curve w^2+3 = 64443/4096*a^2 is rational, w0=14208/6869, a0=-4672/6869; 
b=1/2, c=1/4; first curve w^2+3 = 44067/4096*a^2 is rational, w0=95952/12731, a0=30016/12731; second curve w^2+3 = 84459/4096*a^2 is not rational; 
b=3/4, c=0; first curve w^2+3 = 1863/64*a^2 is not rational; second curve w^2+3 = 3753/64*a^2 is rational, w0=15/8, a0=1/3; 
b=-2/5, c=0; first curve w^2+3 = 552/625*a^2 is not rational; second curve w^2+3 = 696/625*a^2 is not rational; 
b=-1/5, c=-1/5; first curve w^2+3 = 722301/781250*a^2 is not rational; second curve w^2+3 = 1384413/781250*a^2 is not rational; 
b=-1/5, c=1/5; first curve w^2+3 = 39741/781250*a^2 is not rational; second curve w^2+3 = 933/781250*a^2 is not rational; 
b=0, c=-2/5; first curve w^2+3 = 12/25*a^2 is rational, w0=0, a0=5/2; second curve w^2+3 = 36/25*a^2 is rational, w0=1, a0=5/3; 
b=0, c=2/5; first curve w^2+3 = 12/25*a^2 is rational, w0=0, a0=5/2; second curve w^2+3 = 36/25*a^2 is rational, w0=1, a0=5/3; 
b=1/5, c=-1/5; first curve w^2+3 = 201921/781250*a^2 is not rational; second curve w^2+3 = 343653/781250*a^2 is not rational; 
b=1/5, c=1/5; first curve w^2+3 = 1459761/781250*a^2 is not rational; second curve w^2+3 = 2840973/781250*a^2 is not rational; 
b=2/5, c=0; first curve w^2+3 = 3432/625*a^2 is not rational; second curve w^2+3 = 6456/625*a^2 is not rational; 
b=-1/6, c=0; first curve w^2+3 = 37/108*a^2 is rational, w0=-21, a0=36; second curve w^2+3 = 19/36*a^2 is rational, w0=4, a0=6; 
b=0, c=-1/6; first curve w^2+3 = 1/12*a^2 is rational, w0=0, a0=6; second curve w^2+3 = 1/4*a^2 is rational, w0=1, a0=4; 
b=0, c=1/6; first curve w^2+3 = 1/12*a^2 is rational, w0=0, a0=6; second curve w^2+3 = 1/4*a^2 is rational, w0=1, a0=4; 
b=1/6, c=0; first curve w^2+3 = 73/108*a^2 is rational, w0=2556/1649, a0=4662/1649; second curve w^2+3 = 43/36*a^2 is rational, w0=13, a0=12; 
b=-7, c=0; first curve w^2+3 = 17346*a^2 is not rational; second curve w^2+3 = 63210*a^2 is not rational; 
b=-6, c=-1; first curve w^2+3 = 125931*a^2 is rational, w0=6299973/640297, a0=18026/640297; second curve w^2+3 = 391779*a^2 is not rational; 
b=-6, c=1; first curve w^2+3 = 111*a^2 is rational, w0=-21, a0=2; second curve w^2+3 = 171*a^2 is rational, w0=4, a0=1/3; 
b=-5, c=-2; first curve w^2+3 = 290082*a^2 is not rational; second curve w^2+3 = 850026*a^2 is not rational; 
b=-5, c=2; first curve w^2+3 = 642*a^2 is not rational; second curve w^2+3 = 1146*a^2 is not rational; 
b=-4, c=-3; first curve w^2+3 = 379119*a^2 is rational, w0=2391138057/223295675, a0=-3933914/223295675; second curve w^2+3 = 1064289*a^2 is rational, w0=1103481/136759, a0=1094/136759; 
b=-4, c=3; first curve w^2+3 = 16599*a^2 is not rational; second curve w^2+3 = 35121*a^2 is not rational; 
b=-3, c=-4; first curve w^2+3 = 314274*a^2 is not rational; second curve w^2+3 = 844650*a^2 is not rational; 
b=-3, c=4; first curve w^2+3 = 41250*a^2 is not rational; second curve w^2+3 = 88650*a^2 is not rational; 
b=-2, c=-5; first curve w^2+3 = 151671*a^2 is rational, w0=47526/11891, a0=-133/11891; second curve w^2+3 = 384915*a^2 is not rational; 
b=-2, c=5; first curve w^2+3 = 41331*a^2 is not rational; second curve w^2+3 = 86475*a^2 is rational, w0=117/7, a0=2/35; 
b=-1, c=-6; first curve w^2+3 = 25986*a^2 is not rational; second curve w^2+3 = 59754*a^2 is not rational; 
b=-1, c=6; first curve w^2+3 = 15906*a^2 is not rational; second curve w^2+3 = 31386*a^2 is not rational; 
b=0, c=-7; first curve w^2+3 = 147*a^2 is rational, w0=0, a0=1/7; second curve w^2+3 = 441*a^2 is rational, w0=1, a0=2/21; 
b=0, c=7; first curve w^2+3 = 147*a^2 is rational, w0=0, a0=1/7; second curve w^2+3 = 441*a^2 is rational, w0=1, a0=2/21; 
b=1, c=-6; first curve w^2+3 = -4614*a^2 is not rational; second curve w^2+3 = -1446*a^2 is not rational; 
b=1, c=6; first curve w^2+3 = -6*a^2 is not rational; second curve w^2+3 = -438*a^2 is not rational; 
b=2, c=-5; first curve w^2+3 = 16707*a^2 is rational, w0=118185/15619, a0=-938/15619; second curve w^2+3 = 114987*a^2 is rational, w0=252/131, a0=-1/131; 
b=2, c=5; first curve w^2+3 = -2553*a^2 is not rational; second curve w^2+3 = -1293*a^2 is not rational; 
b=3, c=-4; first curve w^2+3 = 113178*a^2 is not rational; second curve w^2+3 = 442458*a^2 is not rational; 
b=3, c=4; first curve w^2+3 = -2598*a^2 is not rational; second curve w^2+3 = 954*a^2 is not rational; 
b=4, c=-3; first curve w^2+3 = 219351*a^2 is not rational; second curve w^2+3 = 744753*a^2 is rational, w0=6885/892, a0=-139/15164; 
b=4, c=3; first curve w^2+3 = -1041*a^2 is not rational; second curve w^2+3 = -159*a^2 is not rational; 
b=5, c=-2; first curve w^2+3 = 236442*a^2 is not rational; second curve w^2+3 = 742746*a^2 is not rational; 
b=5, c=2; first curve w^2+3 = 282*a^2 is not rational; second curve w^2+3 = 426*a^2 is not rational; 
b=6, c=-1; first curve w^2+3 = 149151*a^2 is not rational; second curve w^2+3 = 438219*a^2 is not rational; 
b=6, c=1; first curve w^2+3 = 219*a^2 is rational, w0=2556/1649, a0=259/1649; second curve w^2+3 = 387*a^2 is rational, w0=13, a0=2/3; 
b=7, c=0; first curve w^2+3 = 42042*a^2 is not rational; second curve w^2+3 = 112602*a^2 is not rational; 
b=-5/2, c=-1/2; first curve w^2+3 = 176907/256*a^2 is rational, w0=-202389/6793, a0=-7712/6793; second curve w^2+3 = 768531/256*a^2 is rational, w0=-3312/24727, a0=784/24727; 
b=-5/2, c=1/2; first curve w^2+3 = -5973/256*a^2 is not rational; second curve w^2+3 = -2229/256*a^2 is not rational; 
b=-3/2, c=-3/2; first curve w^2+3 = 224559/256*a^2 is rational, w0=786/449, a0=-112/1347; second curve w^2+3 = 748467/256*a^2 is rational, w0=567/61, a0=32/183; 
b=-3/2, c=3/2; first curve w^2+3 = 351/256*a^2 is rational, w0=6, a0=16/3; second curve w^2+3 = 2619/256*a^2 is rational, w0=-129/245, a0=416/735; 
b=-1/2, c=-5/2; first curve w^2+3 = -1293/256*a^2 is not rational; second curve w^2+3 = 12387/256*a^2 is rational, w0=284832/33251, a0=-41776/33251; 
b=-1/2, c=5/2; first curve w^2+3 = 24627/256*a^2 is rational, w0=-15/181, a0=-32/181; second curve w^2+3 = 52347/256*a^2 is rational, w0=-228/11, a0=16/11; 
b=1/2, c=-5/2; first curve w^2+3 = -15369/256*a^2 is not rational; second curve w^2+3 = -15765/256*a^2 is not rational; 
b=1/2, c=5/2; first curve w^2+3 = -1689/256*a^2 is not rational; second curve w^2+3 = -285/256*a^2 is not rational; 
b=3/2, c=-3/2; first curve w^2+3 = 193131/256*a^2 is not rational; second curve w^2+3 = 685611/256*a^2 is rational, w0=5576772/1348973, a0=350512/4046919; 
b=3/2, c=3/2; first curve w^2+3 = -1269/256*a^2 is not rational; second curve w^2+3 = -621/256*a^2 is not rational; 
b=5/2, c=-1/2; first curve w^2+3 = 639327/256*a^2 is rational, w0=350763/29231, a0=-92192/380003; second curve w^2+3 = 1693371/256*a^2 is rational, w0=50789006127/24669788405, a0=816079712/24669788405; 
b=5/2, c=1/2; first curve w^2+3 = 98607/256*a^2 is rational, w0=881862/116581, a0=-46096/116581; second curve w^2+3 = 206931/256*a^2 is not rational; 
b=-5/3, c=0; first curve w^2+3 = -650/27*a^2 is not rational; second curve w^2+3 = 250/9*a^2 is not rational; 
b=-4/3, c=-1/3; first curve w^2+3 = -42179/2187*a^2 is not rational; second curve w^2+3 = 32089/729*a^2 is rational, w0=1/2689, a0=-702/2689; 
b=-4/3, c=1/3; first curve w^2+3 = -8411/2187*a^2 is not rational; second curve w^2+3 = -3767/729*a^2 is not rational; 
b=-1, c=-2/3; first curve w^2+3 = -458/27*a^2 is not rational; second curve w^2+3 = 622/27*a^2 is not rational; 
b=-1, c=2/3; first curve w^2+3 = 22/27*a^2 is not rational; second curve w^2+3 = -2/27*a^2 is not rational; 
b=-2/3, c=-1; first curve w^2+3 = -47/3*a^2 is not rational; second curve w^2+3 = -23/3*a^2 is not rational; 
b=-2/3, c=1; first curve w^2+3 = -a^2 is not rational; second curve w^2+3 = 1/3*a^2 is rational, w0=0, a0=3; 
b=-1/3, c=-4/3; first curve w^2+3 = -12938/2187*a^2 is not rational; second curve w^2+3 = -3110/729*a^2 is not rational; 
b=-1/3, c=4/3; first curve w^2+3 = 8950/2187*a^2 is not rational; second curve w^2+3 = 9850/729*a^2 is not rational; 
b=0, c=-5/3; first curve w^2+3 = 25/3*a^2 is rational, w0=0, a0=3/5; second curve w^2+3 = 25*a^2 is rational, w0=1, a0=2/5; 
b=0, c=5/3; first curve w^2+3 = 25/3*a^2 is rational, w0=0, a0=3/5; second curve w^2+3 = 25*a^2 is rational, w0=1, a0=2/5; 
b=1/3, c=-4/3; first curve w^2+3 = -14306/2187*a^2 is not rational; second curve w^2+3 = -4022/729*a^2 is not rational; 
b=1/3, c=4/3; first curve w^2+3 = 12766/2187*a^2 is not rational; second curve w^2+3 = 12394/729*a^2 is not rational; 
b=2/3, c=-1; first curve w^2+3 = 13/3*a^2 is rational, w0=6, a0=3; second curve w^2+3 = 97/3*a^2 is rational, w0=-129/245, a0=78/245; 
b=2/3, c=1; first curve w^2+3 = 11*a^2 is not rational; second curve w^2+3 = 73/3*a^2 is rational, w0=2556/1649, a0=777/1649; 
b=1, c=-2/3; first curve w^2+3 = 2398/27*a^2 is not rational; second curve w^2+3 = 6334/27*a^2 is not rational; 
b=1, c=2/3; first curve w^2+3 = 862/27*a^2 is not rational; second curve w^2+3 = 1678/27*a^2 is not rational; 
b=4/3, c=-1/3; first curve w^2+3 = 473125/2187*a^2 is rational, w0=-753/11933, a0=35154/298325; second curve w^2+3 = 375625/729*a^2 is rational, w0=-49, a0=54/25; 
b=4/3, c=1/3; first curve w^2+3 = 220477/2187*a^2 is not rational; second curve w^2+3 = 148825/729*a^2 is rational, w0=425/5652, a0=-381/3140; 
b=5/3, c=0; first curve w^2+3 = 8350/27*a^2 is not rational; second curve w^2+3 = 6250/9*a^2 is not rational; 
b=-3/4, c=-1/4; first curve w^2+3 = -325617/65536*a^2 is not rational; second curve w^2+3 = -354447/65536*a^2 is not rational; 
b=-3/4, c=1/4; first curve w^2+3 = 40287/65536*a^2 is rational, w0=183843/94439, a0=313856/94439; second curve w^2+3 = -7551/65536*a^2 is not rational; 
b=-1/4, c=-3/4; first curve w^2+3 = 84279/65536*a^2 is rational, w0=77001/3371, a0=68096/3371; second curve w^2+3 = 284241/65536*a^2 is rational, w0=7443/323, a0=-3584/323; 
b=-1/4, c=3/4; first curve w^2+3 = -2841/65536*a^2 is not rational; second curve w^2+3 = 92289/65536*a^2 is rational, w0=119991/8585, a0=101888/8585; 
b=1/4, c=-3/4; first curve w^2+3 = -106161/65536*a^2 is not rational; second curve w^2+3 = -96639/65536*a^2 is not rational; 
b=1/4, c=3/4; first curve w^2+3 = 323391/65536*a^2 is rational, w0=351/179, a0=3584/3043; second curve w^2+3 = 744753/65536*a^2 is rational, w0=6885/892, a0=-8896/3791; 
b=3/4, c=-1/4; first curve w^2+3 = 1957719/65536*a^2 is rational, w0=-64361946/120863911, a0=-40071424/120863911; second curve w^2+3 = 4212225/65536*a^2 is rational, w0=727/360, a0=-224/675; 
b=3/4, c=1/4; first curve w^2+3 = 1734375/65536*a^2 is rational, w0=-21, a0=512/125; second curve w^2+3 = 3380625/65536*a^2 is rational, w0=-49, a0=512/75; 
b=-3/5, c=0; first curve w^2+3 = 162/625*a^2 is not rational; second curve w^2+3 = -54/625*a^2 is not rational; 
b=-2/5, c=-1/5; first curve w^2+3 = 327423/390625*a^2 is rational, w0=-999789/50807, a0=-1096250/50807; second curve w^2+3 = 550659/390625*a^2 is not rational; 
b=-2/5, c=1/5; first curve w^2+3 = 219243/390625*a^2 is not rational; second curve w^2+3 = 187419/390625*a^2 is rational, w0=-1762947/70543, a0=-2551250/70543; 
b=-1/5, c=-2/5; first curve w^2+3 = 538338/390625*a^2 is not rational; second curve w^2+3 = 1205994/390625*a^2 is not rational; 
b=-1/5, c=2/5; first curve w^2+3 = -67902/390625*a^2 is not rational; second curve w^2+3 = -25926/390625*a^2 is not rational; 
b=0, c=-3/5; first curve w^2+3 = 27/25*a^2 is rational, w0=0, a0=5/3; second curve w^2+3 = 81/25*a^2 is rational, w0=1, a0=10/9; 
b=0, c=3/5; first curve w^2+3 = 27/25*a^2 is rational, w0=0, a0=5/3; second curve w^2+3 = 81/25*a^2 is rational, w0=1, a0=10/9; 
b=1/5, c=-2/5; first curve w^2+3 = -148902/390625*a^2 is not rational; second curve w^2+3 = -168486/390625*a^2 is not rational; 
b=1/5, c=2/5; first curve w^2+3 = 1066458/390625*a^2 is not rational; second curve w^2+3 = 2242794/390625*a^2 is not rational; 
b=2/5, c=-1/5; first curve w^2+3 = 1553403/390625*a^2 is not rational; second curve w^2+3 = 3002619/390625*a^2 is rational, w0=1716/139, a0=625/139; 
b=2/5, c=1/5; first curve w^2+3 = 2591823/390625*a^2 is rational, w0=56772635613/6309861191, a0=-22444913750/6309861191; second curve w^2+3 = 4932579/390625*a^2 is rational, w0=-430431/11131, a0=-121250/11131; 
b=3/5, c=0; first curve w^2+3 = 9882/625*a^2 is not rational; second curve w^2+3 = 19386/625*a^2 is not rational; 
b=-1/6, c=-1/6; first curve w^2+3 = 408277/559872*a^2 is not rational; second curve w^2+3 = 260251/186624*a^2 is rational, w0=-92471/4819, a0=78624/4819; 
b=-1/6, c=1/6; first curve w^2+3 = 23077/559872*a^2 is not rational; second curve w^2+3 = 1699/186624*a^2 is rational, w0=2383/533, a0=-26784/533; 
b=1/6, c=-1/6; first curve w^2+3 = 88777/559872*a^2 is rational, w0=1136727/586483, a0=3828384/586483; second curve w^2+3 = 47251/186624*a^2 is rational, w0=-1/251, a0=864/251; 
b=1/6, c=1/6; first curve w^2+3 = 715753/559872*a^2 is rational, w0=15583503/850037, a0=-13843872/850037; second curve w^2+3 = 463483/186624*a^2 is rational, w0=-10919455/304923, a0=2312352/101641; 
b=-1/7, c=0; first curve w^2+3 = 642/2401*a^2 is not rational; second curve w^2+3 = 1002/2401*a^2 is not rational; 
b=0, c=-1/7; first curve w^2+3 = 3/49*a^2 is rational, w0=0, a0=7; second curve w^2+3 = 9/49*a^2 is rational, w0=1, a0=14/3; 
b=0, c=1/7; first curve w^2+3 = 3/49*a^2 is rational, w0=0, a0=7; second curve w^2+3 = 9/49*a^2 is rational, w0=1, a0=14/3; 
b=1/7, c=0; first curve w^2+3 = 1146/2401*a^2 is not rational; second curve w^2+3 = 2010/2401*a^2 is not rational; 
b=-8, c=0; first curve w^2+3 = 31872*a^2 is not rational; second curve w^2+3 = 112512*a^2 is not rational; 
b=-7, c=-1; first curve w^2+3 = 475089/2*a^2 is not rational; second curve w^2+3 = 1468653/2*a^2 is not rational; 
b=-7, c=1; first curve w^2+3 = 321/2*a^2 is not rational; second curve w^2+3 = 501/2*a^2 is not rational; 
b=-6, c=-2; first curve w^2+3 = 596604*a^2 is not rational; second curve w^2+3 = 1752876*a^2 is not rational; 
b=-6, c=2; first curve w^2+3 = 876*a^2 is rational, w0=2556/1649, a0=259/3298; second curve w^2+3 = 1548*a^2 is rational, w0=13, a0=1/3; 
b=-5, c=-3; first curve w^2+3 = 1788189/2*a^2 is not rational; second curve w^2+3 = 5072757/2*a^2 is not rational; 
b=-5, c=3; first curve w^2+3 = 63069/2*a^2 is not rational; second curve w^2+3 = 137517/2*a^2 is not rational; 
b=-4, c=-4; first curve w^2+3 = 922224*a^2 is rational, w0=327/203, a0=1/406; second curve w^2+3 = 2530992*a^2 is rational, w0=2760/211, a0=-7/844; 
b=-4, c=4; first curve w^2+3 = 96816*a^2 is rational, w0=72/17, a0=-1/68; second curve w^2+3 = 216624*a^2 is rational, w0=1629, a0=7/2; 
b=-3, c=-5; first curve w^2+3 = 1318209/2*a^2 is not rational; second curve w^2+3 = 3479589/2*a^2 is not rational; 
b=-3, c=5; first curve w^2+3 = 266289/2*a^2 is not rational; second curve w^2+3 = 588429/2*a^2 is not rational; 
b=-2, c=-6; first curve w^2+3 = 288732*a^2 is rational, w0=-537/11, a0=-1/11; second curve w^2+3 = 721164*a^2 is rational, w0=-849/11, a0=1/11; 
b=-2, c=6; first curve w^2+3 = 98508*a^2 is rational, w0=-15/181, a0=-1/181; second curve w^2+3 = 209388*a^2 is rational, w0=-228/11, a0=1/22; 
b=-1, c=-7; first curve w^2+3 = 94173/2*a^2 is not rational; second curve w^2+3 = 213117/2*a^2 is not rational; 
b=-1, c=7; first curve w^2+3 = 61917/2*a^2 is not rational; second curve w^2+3 = 122901/2*a^2 is not rational; 
b=0, c=-8; first curve w^2+3 = 192*a^2 is rational, w0=0, a0=1/8; second curve w^2+3 = 576*a^2 is rational, w0=1, a0=1/12; 
b=0, c=8; first curve w^2+3 = 192*a^2 is rational, w0=0, a0=1/8; second curve w^2+3 = 576*a^2 is rational, w0=1, a0=1/12; 
b=1, c=-7; first curve w^2+3 = -15807/2*a^2 is not rational; second curve w^2+3 = -6843/2*a^2 is not rational; 
b=1, c=7; first curve w^2+3 = -687/2*a^2 is not rational; second curve w^2+3 = -2307/2*a^2 is not rational; 
b=2, c=-6; first curve w^2+3 = 21900*a^2 is rational, w0=2556/1649, a0=259/16490; second curve w^2+3 = 187500*a^2 is rational, w0=0, a0=1/250; 
b=2, c=6; first curve w^2+3 = -6756*a^2 is not rational; second curve w^2+3 = -1140*a^2 is not rational; 
b=3, c=-5; first curve w^2+3 = 391677/2*a^2 is not rational; second curve w^2+3 = 1626525/2*a^2 is not rational; 
b=3, c=5; first curve w^2+3 = -14403/2*a^2 is not rational; second curve w^2+3 = 27045/2*a^2 is not rational; 
b=4, c=-4; first curve w^2+3 = 442416*a^2 is rational, w0=2283/263, a0=7/526; second curve w^2+3 = 1571376*a^2 is rational, w0=26727/2003, a0=-43/4006; 
b=4, c=4; first curve w^2+3 = -3984*a^2 is not rational; second curve w^2+3 = 15024*a^2 is rational, w0=429, a0=7/2; 
b=5, c=-3; first curve w^2+3 = 1161969/2*a^2 is not rational; second curve w^2+3 = 3820317/2*a^2 is not rational; 
b=5, c=3; first curve w^2+3 = -3711/2*a^2 is not rational; second curve w^2+3 = 3957/2*a^2 is not rational; 
b=6, c=-2; first curve w^2+3 = 503724*a^2 is rational, w0=6299973/640297, a0=9013/640297; second curve w^2+3 = 1567116*a^2 is not rational; 
b=6, c=2; first curve w^2+3 = 444*a^2 is rational, w0=-21, a0=1; second curve w^2+3 = 684*a^2 is rational, w0=4, a0=1/6; 
b=7, c=-1; first curve w^2+3 = 548925/2*a^2 is not rational; second curve w^2+3 = 1616325/2*a^2 is not rational; 
b=7, c=1; first curve w^2+3 = 573/2*a^2 is not rational; second curve w^2+3 = 1005/2*a^2 is not rational; 
b=8, c=0; first curve w^2+3 = 68736*a^2 is not rational; second curve w^2+3 = 186240*a^2 is not rational; 
b=-7/2, c=0; first curve w^2+3 = 1911/4*a^2 is rational, w0=6, a0=2/7; second curve w^2+3 = 10731/4*a^2 is rational, w0=2556/1649, a0=74/1649; 
b=-3, c=-1/2; first curve w^2+3 = 56589/32*a^2 is not rational; second curve w^2+3 = 221229/32*a^2 is not rational; 
b=-3, c=1/2; first curve w^2+3 = -1299/32*a^2 is not rational; second curve w^2+3 = 477/32*a^2 is not rational; 
b=-5/2, c=-1; first curve w^2+3 = 23829/8*a^2 is not rational; second curve w^2+3 = 81357/8*a^2 is not rational; 
b=-5/2, c=1; first curve w^2+3 = 69/8*a^2 is not rational; second curve w^2+3 = 87/8*a^2 is not rational; 
b=-2, c=-3/2; first curve w^2+3 = 25629/8*a^2 is not rational; second curve w^2+3 = 80709/8*a^2 is not rational; 
b=-2, c=3/2; first curve w^2+3 = -39/8*a^2 is not rational; second curve w^2+3 = -3/8*a^2 is not rational; 
b=-3/2, c=-2; first curve w^2+3 = 4533/2*a^2 is not rational; second curve w^2+3 = 13437/2*a^2 is not rational; 
b=-3/2, c=2; first curve w^2+3 = 213/2*a^2 is not rational; second curve w^2+3 = 423/2*a^2 is not rational; 
b=-1, c=-5/2; first curve w^2+3 = 28113/32*a^2 is not rational; second curve w^2+3 = 79773/32*a^2 is not rational; 
b=-1, c=5/2; first curve w^2+3 = 7953/32*a^2 is not rational; second curve w^2+3 = 15693/32*a^2 is not rational; 
b=-1/2, c=-3; first curve w^2+3 = 321/8*a^2 is not rational; second curve w^2+3 = 1311/8*a^2 is not rational; 
b=-1/2, c=3; first curve w^2+3 = 1689/8*a^2 is not rational; second curve w^2+3 = 3453/8*a^2 is not rational; 
b=0, c=-7/2; first curve w^2+3 = 147/4*a^2 is rational, w0=0, a0=2/7; second curve w^2+3 = 441/4*a^2 is rational, w0=1, a0=4/21; 
b=0, c=7/2; first curve w^2+3 = 147/4*a^2 is rational, w0=0, a0=2/7; second curve w^2+3 = 441/4*a^2 is rational, w0=1, a0=4/21; 
b=1/2, c=-3; first curve w^2+3 = -687/8*a^2 is not rational; second curve w^2+3 = -705/8*a^2 is not rational; 
b=1/2, c=3; first curve w^2+3 = -75/8*a^2 is not rational; second curve w^2+3 = -75/8*a^2 is not rational; 
b=1, c=-5/2; first curve w^2+3 = -4323/32*a^2 is not rational; second curve w^2+3 = 14901/32*a^2 is not rational; 
b=1, c=5/2; first curve w^2+3 = -3/32*a^2 is not rational; second curve w^2+3 = -219/32*a^2 is not rational; 
b=3/2, c=-2; first curve w^2+3 = 1833/2*a^2 is not rational; second curve w^2+3 = 8037/2*a^2 is not rational; 
b=3/2, c=2; first curve w^2+3 = -3/2*a^2 is not rational; second curve w^2+3 = -9/2*a^2 is not rational; 
b=2, c=-3/2; first curve w^2+3 = 23217/8*a^2 is not rational; second curve w^2+3 = 75885/8*a^2 is not rational; 
b=2, c=3/2; first curve w^2+3 = -75/8*a^2 is not rational; second curve w^2+3 = -75/8*a^2 is not rational; 
b=5/2, c=-1; first curve w^2+3 = 36969/8*a^2 is not rational; second curve w^2+3 = 107637/8*a^2 is not rational; 
b=5/2, c=1; first curve w^2+3 = 429/8*a^2 is not rational; second curve w^2+3 = 807/8*a^2 is not rational; 
b=3, c=-1/2; first curve w^2+3 = 157137/32*a^2 is not rational; second curve w^2+3 = 422325/32*a^2 is not rational; 
b=3, c=1/2; first curve w^2+3 = 20625/32*a^2 is not rational; second curve w^2+3 = 44325/32*a^2 is not rational; 
b=7/2, c=0; first curve w^2+3 = 14259/4*a^2 is rational, w0=-129/245, a0=52/1715; second curve w^2+3 = 35427/4*a^2 is rational, w0=-237/1889, a0=244/13223; 
b=-5/3, c=-1/3; first curve w^2+3 = -4357/4374*a^2 is not rational; second curve w^2+3 = 302573/1458*a^2 is not rational; 
b=-5/3, c=1/3; first curve w^2+3 = -48277/4374*a^2 is not rational; second curve w^2+3 = -11707/1458*a^2 is not rational; 
b=-4/3, c=-2/3; first curve w^2+3 = 21268/2187*a^2 is rational, w0=-19941/431, a0=-6399/431; second curve w^2+3 = 146980/729*a^2 is not rational; 
b=-4/3, c=2/3; first curve w^2+3 = 3700/2187*a^2 is rational, w0=-21, a0=81/5; second curve w^2+3 = 100/729*a^2 is rational, w0=1, a0=27/5; 
b=-2/3, c=-4/3; first curve w^2+3 = -36872/2187*a^2 is not rational; second curve w^2+3 = 5416/729*a^2 is not rational; 
b=-2/3, c=4/3; first curve w^2+3 = 4888/2187*a^2 is not rational; second curve w^2+3 = 7144/729*a^2 is not rational; 
b=-1/3, c=-5/3; first curve w^2+3 = -47701/4374*a^2 is not rational; second curve w^2+3 = -14635/1458*a^2 is not rational; 
b=-1/3, c=5/3; first curve w^2+3 = 52379/4374*a^2 is not rational; second curve w^2+3 = 46925/1458*a^2 is not rational; 
b=1/3, c=-5/3; first curve w^2+3 = -35857/4374*a^2 is not rational; second curve w^2+3 = -6739/1458*a^2 is not rational; 
b=1/3, c=5/3; first curve w^2+3 = 18863/4374*a^2 is not rational; second curve w^2+3 = 24581/1458*a^2 is not rational; 
b=2/3, c=-4/3; first curve w^2+3 = -24488/2187*a^2 is not rational; second curve w^2+3 = 13672/729*a^2 is not rational; 
b=2/3, c=4/3; first curve w^2+3 = 12088/2187*a^2 is not rational; second curve w^2+3 = 11944/729*a^2 is not rational; 
b=4/3, c=-2/3; first curve w^2+3 = 611956/2187*a^2 is rational, w0=7980177/2126989, a0=-525447/2126989; second curve w^2+3 = 540772/729*a^2 is rational, w0=-11535977/612676, a0=850689/1225352; 
b=4/3, c=2/3; first curve w^2+3 = 122644/2187*a^2 is rational, w0=-2229/4367, a0=-1053/4367; second curve w^2+3 = 79396/729*a^2 is not rational; 
b=5/3, c=-1/3; first curve w^2+3 = 2055023/4374*a^2 is not rational; second curve w^2+3 = 1675493/1458*a^2 is not rational; 
b=5/3, c=1/3; first curve w^2+3 = 799343/4374*a^2 is not rational; second curve w^2+3 = 553373/1458*a^2 is not rational; 
b=-5/4, c=0; first curve w^2+3 = -825/64*a^2 is not rational; second curve w^2+3 = -375/64*a^2 is not rational; 
b=-1, c=-1/4; first curve w^2+3 = -6303/512*a^2 is not rational; second curve w^2+3 = -3243/512*a^2 is not rational; 
b=-1, c=1/4; first curve w^2+3 = -543/512*a^2 is not rational; second curve w^2+3 = -1227/512*a^2 is not rational; 
b=-3/4, c=-1/2; first curve w^2+3 = -40209/4096*a^2 is not rational; second curve w^2+3 = -33255/4096*a^2 is not rational; 
b=-3/4, c=1/2; first curve w^2+3 = 2775/4096*a^2 is rational, w0=-21, a0=128/5; second curve w^2+3 = 225/4096*a^2 is rational, w0=1, a0=128/15; 
b=-1/2, c=-3/4; first curve w^2+3 = -22137/4096*a^2 is not rational; second curve w^2+3 = -22749/4096*a^2 is not rational; 
b=-1/2, c=3/4; first curve w^2+3 = -2553/4096*a^2 is not rational; second curve w^2+3 = -1293/4096*a^2 is not rational; 
b=-1/4, c=-1; first curve w^2+3 = 39/64*a^2 is rational, w0=6, a0=8; second curve w^2+3 = 291/64*a^2 is rational, w0=-129/245, a0=208/245; 
b=-1/4, c=1; first curve w^2+3 = 33/32*a^2 is not rational; second curve w^2+3 = 159/32*a^2 is not rational; 
b=0, c=-5/4; first curve w^2+3 = 75/16*a^2 is rational, w0=0, a0=4/5; second curve w^2+3 = 225/16*a^2 is rational, w0=1, a0=8/15; 
b=0, c=5/4; first curve w^2+3 = 75/16*a^2 is rational, w0=0, a0=4/5; second curve w^2+3 = 225/16*a^2 is rational, w0=1, a0=8/15; 
b=1/4, c=-1; first curve w^2+3 = -141/64*a^2 is not rational; second curve w^2+3 = -69/64*a^2 is not rational; 
b=1/4, c=1; first curve w^2+3 = 177/32*a^2 is not rational; second curve w^2+3 = 447/32*a^2 is not rational; 
b=1/2, c=-3/4; first curve w^2+3 = 1875/4096*a^2 is rational, w0=0, a0=64/25; second curve w^2+3 = 25275/4096*a^2 is rational, w0=1356/101, a0=-2752/505; 
b=1/2, c=3/4; first curve w^2+3 = 41331/4096*a^2 is not rational; second curve w^2+3 = 86475/4096*a^2 is rational, w0=117/7, a0=128/35; 
b=3/4, c=-1/2; first curve w^2+3 = 115527/4096*a^2 is rational, w0=-189/377, a0=128/377; second curve w^2+3 = 278217/4096*a^2 is rational, w0=169/28, a0=-16/21; 
b=3/4, c=1/2; first curve w^2+3 = 91983/4096*a^2 is rational, w0=-2229/4367, a0=-1664/4367; second curve w^2+3 = 178641/4096*a^2 is not rational; 
b=1, c=-1/4; first curve w^2+3 = 39453/512*a^2 is not rational; second curve w^2+3 = 88269/512*a^2 is not rational; 
b=1, c=1/4; first curve w^2+3 = 27357/512*a^2 is not rational; second curve w^2+3 = 54573/512*a^2 is not rational; 
b=5/4, c=0; first curve w^2+3 = 8175/64*a^2 is rational, w0=-18, a0=8/5; second curve w^2+3 = 17625/64*a^2 is not rational; 
b=-4/5, c=0; first curve w^2+3 = -1248/625*a^2 is not rational; second curve w^2+3 = -1824/625*a^2 is not rational; 
b=-3/5, c=-1/5; first curve w^2+3 = -914079/781250*a^2 is not rational; second curve w^2+3 = -1238067/781250*a^2 is not rational; 
b=-3/5, c=1/5; first curve w^2+3 = 617361/781250*a^2 is not rational; second curve w^2+3 = 337653/781250*a^2 is not rational; 
b=-2/5, c=-2/5; first curve w^2+3 = 114348/390625*a^2 is rational, w0=864/467, a0=-4375/934; second curve w^2+3 = 437484/390625*a^2 is rational, w0=-4629/55, a0=-875/11; 
b=-2/5, c=2/5; first curve w^2+3 = 22908/390625*a^2 is not rational; second curve w^2+3 = -56436/390625*a^2 is not rational; 
b=-1/5, c=-3/5; first curve w^2+3 = 1350861/781250*a^2 is not rational; second curve w^2+3 = 3484293/781250*a^2 is not rational; 
b=-1/5, c=3/5; first curve w^2+3 = -86259/781250*a^2 is not rational; second curve w^2+3 = 546333/781250*a^2 is not rational; 
b=0, c=-4/5; first curve w^2+3 = 48/25*a^2 is rational, w0=0, a0=5/4; second curve w^2+3 = 144/25*a^2 is rational, w0=1, a0=5/6; 
b=0, c=4/5; first curve w^2+3 = 48/25*a^2 is rational, w0=0, a0=5/4; second curve w^2+3 = 144/25*a^2 is rational, w0=1, a0=5/6; 
b=1/5, c=-3/5; first curve w^2+3 = -649119/781250*a^2 is not rational; second curve w^2+3 = -515667/781250*a^2 is not rational; 
b=1/5, c=3/5; first curve w^2+3 = 2784561/781250*a^2 is not rational; second curve w^2+3 = 6287973/781250*a^2 is not rational; 
b=2/5, c=-2/5; first curve w^2+3 = 826428/390625*a^2 is rational, w0=-6/1837, a0=-4375/3674; second curve w^2+3 = 1861644/390625*a^2 is rational, w0=-14040261/456233785, a0=72406625/91246757; 
b=2/5, c=2/5; first curve w^2+3 = 2887788/390625*a^2 is not rational; second curve w^2+3 = 5673324/390625*a^2 is not rational; 
b=3/5, c=-1/5; first curve w^2+3 = 11495661/781250*a^2 is not rational; second curve w^2+3 = 23581413/781250*a^2 is not rational; 
b=3/5, c=1/5; first curve w^2+3 = 12497901/781250*a^2 is not rational; second curve w^2+3 = 24098733/781250*a^2 is not rational; 
b=4/5, c=0; first curve w^2+3 = 21792/625*a^2 is not rational; second curve w^2+3 = 44256/625*a^2 is not rational; 
b=-1/3, c=-1/6; first curve w^2+3 = 71903/69984*a^2 is not rational; second curve w^2+3 = 40277/23328*a^2 is not rational; 
b=-1/3, c=1/6; first curve w^2+3 = 32447/69984*a^2 is not rational; second curve w^2+3 = 10469/23328*a^2 is not rational; 
b=-1/6, c=-1/3; first curve w^2+3 = 20219/17496*a^2 is not rational; second curve w^2+3 = 14687/5832*a^2 is not rational; 
b=-1/6, c=1/3; first curve w^2+3 = -2209/17496*a^2 is not rational; second curve w^2+3 = -379/5832*a^2 is not rational; 
b=1/6, c=-1/3; first curve w^2+3 = -4261/17496*a^2 is not rational; second curve w^2+3 = -1633/5832*a^2 is not rational; 
b=1/6, c=1/3; first curve w^2+3 = 33899/17496*a^2 is not rational; second curve w^2+3 = 23693/5832*a^2 is not rational; 
b=1/3, c=-1/6; first curve w^2+3 = 166475/69984*a^2 is not rational; second curve w^2+3 = 103325/23328*a^2 is not rational; 
b=1/3, c=1/6; first curve w^2+3 = 311051/69984*a^2 is not rational; second curve w^2+3 = 196205/23328*a^2 is not rational; 
b=-2/7, c=0; first curve w^2+3 = 1704/2401*a^2 is not rational; second curve w^2+3 = 2424/2401*a^2 is not rational; 
b=-1/7, c=-1/7; first curve w^2+3 = 6679329/11529602*a^2 is not rational; second curve w^2+3 = 12767829/11529602*a^2 is not rational; 
b=-1/7, c=1/7; first curve w^2+3 = 388401/11529602*a^2 is not rational; second curve w^2+3 = 136077/11529602*a^2 is not rational; 
b=0, c=-2/7; first curve w^2+3 = 12/49*a^2 is rational, w0=0, a0=7/2; second curve w^2+3 = 36/49*a^2 is rational, w0=1, a0=7/3; 
b=0, c=2/7; first curve w^2+3 = 12/49*a^2 is rational, w0=0, a0=7/2; second curve w^2+3 = 36/49*a^2 is rational, w0=1, a0=7/3; 
b=1/7, c=-1/7; first curve w^2+3 = 1228317/11529602*a^2 is not rational; second curve w^2+3 = 1865805/11529602*a^2 is not rational; 
b=1/7, c=1/7; first curve w^2+3 = 10679325/11529602*a^2 is not rational; second curve w^2+3 = 20717925/11529602*a^2 is not rational; 
b=2/7, c=0; first curve w^2+3 = 5736/2401*a^2 is not rational; second curve w^2+3 = 10488/2401*a^2 is not rational; 
b=-1/8, c=0; first curve w^2+3 = 219/1024*a^2 is rational, w0=2556/1649, a0=8288/1649; second curve w^2+3 = 345/1024*a^2 is not rational; 
b=0, c=-1/8; first curve w^2+3 = 3/64*a^2 is rational, w0=0, a0=8; second curve w^2+3 = 9/64*a^2 is rational, w0=1, a0=16/3; 
b=0, c=1/8; first curve w^2+3 = 3/64*a^2 is rational, w0=0, a0=8; second curve w^2+3 = 9/64*a^2 is rational, w0=1, a0=16/3; 
b=1/8, c=0; first curve w^2+3 = 363/1024*a^2 is rational, w0=0, a0=32/11; second curve w^2+3 = 633/1024*a^2 is rational, w0=-651/37, a0=-832/37; 
b=-9, c=0; first curve w^2+3 = 53946*a^2 is not rational; second curve w^2+3 = 186138*a^2 is not rational; 
b=-8, c=-1; first curve w^2+3 = 410475*a^2 is rational, w0=-36/71, a0=1/355; second curve w^2+3 = 1263225*a^2 is rational, w0=-3381453/5048, a0=15043/25240; 
b=-8, c=1; first curve w^2+3 = 219*a^2 is rational, w0=2556/1649, a0=259/1649; second curve w^2+3 = 345*a^2 is not rational; 
b=-7, c=-2; first curve w^2+3 = 1097850*a^2 is not rational; second curve w^2+3 = 3232650*a^2 is not rational; 
b=-7, c=2; first curve w^2+3 = 1146*a^2 is not rational; second curve w^2+3 = 2010*a^2 is not rational; 
b=-6, c=-3; first curve w^2+3 = 1808271*a^2 is rational, w0=-17031/155, a0=-38/465; second curve w^2+3 = 5169123*a^2 is rational, w0=184083/47441, a0=266/142323; 
b=-6, c=3; first curve w^2+3 = 54459*a^2 is rational, w0=72/17, a0=-1/51; second curve w^2+3 = 121851*a^2 is rational, w0=1629, a0=14/3; 
b=-5, c=-4; first curve w^2+3 = 2143578*a^2 is not rational; second curve w^2+3 = 5967354*a^2 is not rational; 
b=-5, c=4; first curve w^2+3 = 193818*a^2 is not rational; second curve w^2+3 = 447834*a^2 is not rational; 
b=-4, c=-5; first curve w^2+3 = 1904871*a^2 is rational, w0=-21, a0=2/131; second curve w^2+3 = 5151873*a^2 is rational, w0=51992409/26411972, a0=-30511/26411972; 
b=-4, c=5; first curve w^2+3 = 323391*a^2 is rational, w0=351/179, a0=14/3043; second curve w^2+3 = 744753*a^2 is rational, w0=6885/892, a0=-139/15164; 
b=-3, c=-6; first curve w^2+3 = 1229850*a^2 is not rational; second curve w^2+3 = 3206250*a^2 is not rational; 
b=-3, c=6; first curve w^2+3 = 327834*a^2 is not rational; second curve w^2+3 = 737370*a^2 is not rational; 
b=-2, c=-7; first curve w^2+3 = 502275*a^2 is rational, w0=-69/1145, a0=14/5725; second curve w^2+3 = 1240275*a^2 is not rational; 
b=-2, c=7; first curve w^2+3 = 200631*a^2 is rational, w0=542349/264905, a0=-1586/264905; second curve w^2+3 = 431355*a^2 is not rational; 
b=-1, c=-8; first curve w^2+3 = 78906*a^2 is not rational; second curve w^2+3 = 176538*a^2 is not rational; 
b=-1, c=8; first curve w^2+3 = 54714*a^2 is not rational; second curve w^2+3 = 109146*a^2 is not rational; 
b=0, c=-9; first curve w^2+3 = 243*a^2 is rational, w0=0, a0=1/9; second curve w^2+3 = 729*a^2 is rational, w0=1, a0=2/27; 
b=0, c=9; first curve w^2+3 = 243*a^2 is rational, w0=0, a0=1/9; second curve w^2+3 = 729*a^2 is rational, w0=1, a0=2/27; 
b=1, c=-8; first curve w^2+3 = -12606*a^2 is not rational; second curve w^2+3 = -6486*a^2 is not rational; 
b=1, c=8; first curve w^2+3 = -1086*a^2 is not rational; second curve w^2+3 = -2454*a^2 is not rational; 
b=2, c=-7; first curve w^2+3 = 26823*a^2 is rational, w0=-327/11, a0=-2/11; second curve w^2+3 = 289371*a^2 is rational, w0=11485077/5091335, a0=-26918/5091335; 
b=2, c=7; first curve w^2+3 = -14253*a^2 is not rational; second curve w^2+3 = 1587*a^2 is rational, w0=0, a0=1/23; 
b=3, c=-6; first curve w^2+3 = 315522*a^2 is not rational; second curve w^2+3 = 1377594*a^2 is not rational; 
b=3, c=6; first curve w^2+3 = -13662*a^2 is not rational; second curve w^2+3 = 54378*a^2 is not rational; 
b=4, c=-5; first curve w^2+3 = 800319*a^2 is rational, w0=-894/19, a0=1/19; second curve w^2+3 = 2942769*a^2 is rational, w0=91179/40400, a0=-67/40400; 
b=4, c=5; first curve w^2+3 = -2841*a^2 is not rational; second curve w^2+3 = 92289*a^2 is rational, w0=119991/8585, a0=398/8585; 
b=5, c=-4; first curve w^2+3 = 1203618*a^2 is not rational; second curve w^2+3 = 4087434*a^2 is not rational; 
b=5, c=4; first curve w^2+3 = -222*a^2 is not rational; second curve w^2+3 = 59754*a^2 is not rational; 
b=6, c=-3; first curve w^2+3 = 1266219*a^2 is not rational; second curve w^2+3 = 4085019*a^2 is rational, w0=4716, a0=7/3; 
b=6, c=3; first curve w^2+3 = -2241*a^2 is not rational; second curve w^2+3 = 8451*a^2 is rational, w0=429, a0=14/3; 
b=7, c=-2; first curve w^2+3 = 950178*a^2 is not rational; second curve w^2+3 = 2937306*a^2 is not rational; 
b=7, c=2; first curve w^2+3 = 642*a^2 is not rational; second curve w^2+3 = 1002*a^2 is not rational; 
b=8, c=-1; first curve w^2+3 = 465627*a^2 is rational, w0=158265903/75640661, a0=301094/75640661; second curve w^2+3 = 1373529*a^2 is rational, w0=-8673/16865, a0=-26/16865; 
b=8, c=1; first curve w^2+3 = 363*a^2 is rational, w0=0, a0=1/11; second curve w^2+3 = 633*a^2 is rational, w0=-651/37, a0=-26/37; 
b=9, c=0; first curve w^2+3 = 106434*a^2 is not rational; second curve w^2+3 = 291114*a^2 is not rational; 
b=-7/2, c=-1/2; first curve w^2+3 = 952311/256*a^2 is rational, w0=-92429187/798382345, a0=-22723232/798382345; second curve w^2+3 = 3511083/256*a^2 is rational, w0=70785/4453, a0=608/4453; 
b=-7/2, c=1/2; first curve w^2+3 = -14361/256*a^2 is not rational; second curve w^2+3 = 21891/256*a^2 is rational, w0=1159587/134513, a0=127904/134513; 
b=-5/2, c=-3/2; first curve w^2+3 = 2123643/256*a^2 is rational, w0=789588/93059, a0=8848/93059; second curve w^2+3 = 6545739/256*a^2 is not rational; 
b=-5/2, c=3/2; first curve w^2+3 = -3237/256*a^2 is not rational; second curve w^2+3 = -3021/256*a^2 is not rational; 
b=-3/2, c=-5/2; first curve w^2+3 = 1227711/256*a^2 is rational, w0=20109057/1388765, a0=-292448/1388765; second curve w^2+3 = 3409083/256*a^2 is not rational; 
b=-3/2, c=5/2; first curve w^2+3 = 128271/256*a^2 is not rational; second curve w^2+3 = 247923/256*a^2 is rational, w0=-4/7, a0=16/273; 
b=-1/2, c=-7/2; first curve w^2+3 = 34275/256*a^2 is rational, w0=-261/535, a0=-416/2675; second curve w^2+3 = 97275/256*a^2 is rational, w0=21441/10235, a0=7136/51175; 
b=-1/2, c=7/2; first curve w^2+3 = 102819/256*a^2 is rational, w0=-18562332/10265, a0=926224/10265; second curve w^2+3 = 205635/256*a^2 is not rational; 
b=1/2, c=-7/2; first curve w^2+3 = -29193/256*a^2 is not rational; second curve w^2+3 = -29661/256*a^2 is not rational; 
b=1/2, c=7/2; first curve w^2+3 = -1977/256*a^2 is not rational; second curve w^2+3 = -3957/256*a^2 is not rational; 
b=3/2, c=-5/2; first curve w^2+3 = 260139/256*a^2 is not rational; second curve w^2+3 = 1473939/256*a^2 is rational, w0=791/99, a0=32/297; 
b=3/2, c=5/2; first curve w^2+3 = 5259/256*a^2 is rational, w0=12208992/908033, a0=2715952/908033; second curve w^2+3 = 1899/256*a^2 is rational, w0=-29, a0=32/3; 
b=5/2, c=-3/2; first curve w^2+3 = 1970463/256*a^2 is not rational; second curve w^2+3 = 6239379/256*a^2 is rational, w0=84/11, a0=16/319; 
b=5/2, c=3/2; first curve w^2+3 = -3057/256*a^2 is not rational; second curve w^2+3 = -2661/256*a^2 is not rational; 
b=7/2, c=-1/2; first curve w^2+3 = 2234739/256*a^2 is rational, w0=813685287/91336477, a0=8871968/91336477; second curve w^2+3 = 6075939/256*a^2 is not rational; 
b=7/2, c=1/2; first curve w^2+3 = 259059/256*a^2 is rational, w0=-5793711/11686469, a0=-661856/11686469; second curve w^2+3 = 568731/256*a^2 is not rational; 
b=-7/3, c=0; first curve w^2+3 = -98/27*a^2 is not rational; second curve w^2+3 = 2842/9*a^2 is not rational; 
b=-2, c=-1/3; first curve w^2+3 = 1825/27*a^2 is rational, w0=2556/1649, a0=2331/8245; second curve w^2+3 = 15625/27*a^2 is rational, w0=0, a0=9/125; 
b=-2, c=1/3; first curve w^2+3 = -563/27*a^2 is not rational; second curve w^2+3 = -95/27*a^2 is not rational; 
b=-5/3, c=-2/3; first curve w^2+3 = 257086/2187*a^2 is not rational; second curve w^2+3 = 498346/729*a^2 is not rational; 
b=-5/3, c=2/3; first curve w^2+3 = 3646/2187*a^2 is not rational; second curve w^2+3 = -614/729*a^2 is not rational; 
b=-4/3, c=-1; first curve w^2+3 = 325/3*a^2 is rational, w0=6, a0=3/5; second curve w^2+3 = 1675/3*a^2 is rational, w0=21/11, a0=6/55; 
b=-4/3, c=1; first curve w^2+3 = -a^2 is not rational; second curve w^2+3 = -5/3*a^2 is not rational; 
b=-1, c=-4/3; first curve w^2+3 = 1342/27*a^2 is not rational; second curve w^2+3 = 7726/27*a^2 is not rational; 
b=-1, c=4/3; first curve w^2+3 = -2/27*a^2 is not rational; second curve w^2+3 = 142/27*a^2 is not rational; 
b=-2/3, c=-5/3; first curve w^2+3 = -17963/2187*a^2 is not rational; second curve w^2+3 = 35107/729*a^2 is rational, w0=25775/12891, a0=1638/4297; 
b=-2/3, c=5/3; first curve w^2+3 = 32617/2187*a^2 is rational, w0=24, a0=81/13; second curve w^2+3 = 27547/729*a^2 is rational, w0=-4/7, a0=27/91; 
b=-1/3, c=-2; first curve w^2+3 = -50/3*a^2 is not rational; second curve w^2+3 = -50/3*a^2 is not rational; 
b=-1/3, c=2; first curve w^2+3 = 26*a^2 is not rational; second curve w^2+3 = 190/3*a^2 is not rational; 
b=0, c=-7/3; first curve w^2+3 = 49/3*a^2 is rational, w0=0, a0=3/7; second curve w^2+3 = 49*a^2 is rational, w0=1, a0=2/7; 
b=0, c=7/3; first curve w^2+3 = 49/3*a^2 is rational, w0=0, a0=3/7; second curve w^2+3 = 49*a^2 is rational, w0=1, a0=2/7; 
b=1/3, c=-2; first curve w^2+3 = -26/3*a^2 is not rational; second curve w^2+3 = -2/3*a^2 is not rational; 
b=1/3, c=2; first curve w^2+3 = 2*a^2 is not rational; second curve w^2+3 = 46/3*a^2 is not rational; 
b=2/3, c=-5/3; first curve w^2+3 = -72647/2187*a^2 is not rational; second curve w^2+3 = -1349/729*a^2 is not rational; 
b=2/3, c=5/3; first curve w^2+3 = 613/2187*a^2 is rational, w0=842502/112733, a0=1633527/112733; second curve w^2+3 = 6211/729*a^2 is rational, w0=-1/91, a0=54/91; 
b=1, c=-4/3; first curve w^2+3 = 2038/27*a^2 is not rational; second curve w^2+3 = 9118/27*a^2 is not rational; 
b=1, c=4/3; first curve w^2+3 = 118/27*a^2 is not rational; second curve w^2+3 = 382/27*a^2 is not rational; 
b=4/3, c=-1; first curve w^2+3 = 1021/3*a^2 is rational, w0=54/7, a0=-3/7; second curve w^2+3 = 3067/3*a^2 is rational, w0=-19473/1937, a0=618/1937; 
b=4/3, c=1; first curve w^2+3 = 23*a^2 is not rational; second curve w^2+3 = 139/3*a^2 is rational, w0=15/8, a0=3/8; 
b=5/3, c=-2/3; first curve w^2+3 = 1449046/2187*a^2 is not rational; second curve w^2+3 = 1292986/729*a^2 is not rational; 
b=5/3, c=2/3; first curve w^2+3 = 197686/2187*a^2 is not rational; second curve w^2+3 = 128746/729*a^2 is not rational; 
b=2, c=-1/3; first curve w^2+3 = 24061/27*a^2 is rational, w0=-537/11, a0=-18/11; second curve w^2+3 = 60097/27*a^2 is rational, w0=-849/11, a0=18/11; 
b=2, c=1/3; first curve w^2+3 = 8209/27*a^2 is rational, w0=-15/181, a0=-18/181; second curve w^2+3 = 17449/27*a^2 is rational, w0=-228/11, a0=9/11; 
b=7/3, c=0; first curve w^2+3 = 24598/27*a^2 is not rational; second curve w^2+3 = 19306/9*a^2 is not rational; 
b=-5/4, c=-1/4; first curve w^2+3 = -1245417/65536*a^2 is not rational; second curve w^2+3 = 741729/65536*a^2 is rational, w0=36717/2788, a0=-2752/697; 
b=-5/4, c=1/4; first curve w^2+3 = -314457/65536*a^2 is not rational; second curve w^2+3 = -366351/65536*a^2 is not rational; 
b=-3/4, c=-3/4; first curve w^2+3 = -947025/65536*a^2 is not rational; second curve w^2+3 = -456975/65536*a^2 is not rational; 
b=-3/4, c=3/4; first curve w^2+3 = -25569/65536*a^2 is not rational; second curve w^2+3 = -48735/65536*a^2 is not rational; 
b=-1/4, c=-5/4; first curve w^2+3 = -46329/65536*a^2 is not rational; second curve w^2+3 = 254433/65536*a^2 is rational, w0=23205351/731929433, a0=643510784/731929433; 
b=-1/4, c=5/4; first curve w^2+3 = 219351/65536*a^2 is not rational; second curve w^2+3 = 744753/65536*a^2 is rational, w0=6885/892, a0=-8896/3791; 
b=1/4, c=-5/4; first curve w^2+3 = -148641/65536*a^2 is not rational; second curve w^2+3 = 49809/65536*a^2 is rational, w0=6639/1124, a0=1984/281; 
b=1/4, c=5/4; first curve w^2+3 = 379119/65536*a^2 is rational, w0=2391138057/223295675, a0=-1007081984/223295675; second curve w^2+3 = 1064289/65536*a^2 is rational, w0=1103481/136759, a0=280064/136759; 
b=3/4, c=-3/4; first curve w^2+3 = 1541943/65536*a^2 is not rational; second curve w^2+3 = 4520961/65536*a^2 is rational, w0=30951063/15862985, a0=-14948864/47588955; 
b=3/4, c=3/4; first curve w^2+3 = 1151847/65536*a^2 is rational, w0=38714541/2427593, a0=27866624/7282779; second curve w^2+3 = 2306097/65536*a^2 is rational, w0=-6802202337/13101049601, a0=11980487168/39303148803; 
b=5/4, c=-1/4; first curve w^2+3 = 10595343/65536*a^2 is not rational; second curve w^2+3 = 24423249/65536*a^2 is not rational; 
b=5/4, c=1/4; first curve w^2+3 = 6258783/65536*a^2 is not rational; second curve w^2+3 = 12780129/65536*a^2 is rational, w0=1063664637/76899373, a0=76763648/76899373; 
b=-4/5, c=-1/5; first curve w^2+3 = -2081337/390625*a^2 is not rational; second curve w^2+3 = -2210991/390625*a^2 is not rational; 
b=-4/5, c=1/5; first curve w^2+3 = 45183/390625*a^2 is rational, w0=210/19, a0=-625/19; second curve w^2+3 = -308031/390625*a^2 is not rational; 
b=-3/5, c=-2/5; first curve w^2+3 = -1365702/390625*a^2 is not rational; second curve w^2+3 = -1543446/390625*a^2 is not rational; 
b=-3/5, c=2/5; first curve w^2+3 = 224058/390625*a^2 is not rational; second curve w^2+3 = 61434/390625*a^2 is not rational; 
b=-2/5, c=-3/5; first curve w^2+3 = -325797/390625*a^2 is not rational; second curve w^2+3 = 37299/390625*a^2 is rational, w0=-3/223, a0=-1250/223; 
b=-2/5, c=3/5; first curve w^2+3 = -150657/390625*a^2 is not rational; second curve w^2+3 = -122181/390625*a^2 is not rational; 
b=-1/5, c=-4/5; first curve w^2+3 = 743898/390625*a^2 is not rational; second curve w^2+3 = 2242074/390625*a^2 is not rational; 
b=-1/5, c=4/5; first curve w^2+3 = 141978/390625*a^2 is not rational; second curve w^2+3 = 990714/390625*a^2 is not rational; 
b=1/5, c=-4/5; first curve w^2+3 = -400542/390625*a^2 is not rational; second curve w^2+3 = -46806/390625*a^2 is not rational; 
b=1/5, c=4/5; first curve w^2+3 = 1690338/390625*a^2 is not rational; second curve w^2+3 = 4087434/390625*a^2 is not rational; 
b=2/5, c=-3/5; first curve w^2+3 = -23217/390625*a^2 is not rational; second curve w^2+3 = 642459/390625*a^2 is not rational; 
b=2/5, c=3/5; first curve w^2+3 = 3030123/390625*a^2 is rational, w0=60, a0=625/29; second curve w^2+3 = 6239379/390625*a^2 is rational, w0=84/11, a0=625/319; 
b=3/5, c=-2/5; first curve w^2+3 = 4918818/390625*a^2 is not rational; second curve w^2+3 = 11025594/390625*a^2 is not rational; 
b=3/5, c=2/5; first curve w^2+3 = 6011778/390625*a^2 is not rational; second curve w^2+3 = 11636874/390625*a^2 is not rational; 
b=4/5, c=-1/5; first curve w^2+3 = 14341503/390625*a^2 is not rational; second curve w^2+3 = 30634689/390625*a^2 is not rational; 
b=4/5, c=1/5; first curve w^2+3 = 12410823/390625*a^2 is not rational; second curve w^2+3 = 24423249/390625*a^2 is not rational; 
b=-1/2, c=-1/6; first curve w^2+3 = 1825/6912*a^2 is rational, w0=2556/1649, a0=37296/8245; second curve w^2+3 = 2425/6912*a^2 is rational, w0=-129/245, a0=3744/1225; 
b=-1/2, c=1/6; first curve w^2+3 = 5473/6912*a^2 is rational, w0=-36/71, a0=144/71; second curve w^2+3 = 4465/6912*a^2 is not rational; 
b=-1/6, c=-1/2; first curve w^2+3 = 1213/768*a^2 is rational, w0=-33/67, a0=-96/67; second curve w^2+3 = 2929/768*a^2 is not rational; 
b=-1/6, c=1/2; first curve w^2+3 = -83/768*a^2 is not rational; second curve w^2+3 = 313/768*a^2 is rational, w0=429, a0=672; 
b=1/6, c=-1/2; first curve w^2+3 = -383/768*a^2 is not rational; second curve w^2+3 = -263/768*a^2 is not rational; 
b=1/6, c=1/2; first curve w^2+3 = 2017/768*a^2 is rational, w0=72/17, a0=-48/17; second curve w^2+3 = 4513/768*a^2 is rational, w0=1629, a0=672; 
b=1/2, c=-1/6; first curve w^2+3 = 58909/6912*a^2 is rational, w0=-3597/5959, a0=3744/5959; second curve w^2+3 = 116593/6912*a^2 is rational, w0=-408763821/19875665, a0=99878688/19875665; 
b=1/2, c=1/6; first curve w^2+3 = 72781/6912*a^2 is rational, w0=582/3491, a0=1872/3491; second curve w^2+3 = 139081/6912*a^2 is not rational; 
b=-3/7, c=0; first curve w^2+3 = 2106/2401*a^2 is not rational; second curve w^2+3 = 2538/2401*a^2 is not rational; 
b=-2/7, c=-1/7; first curve w^2+3 = 5692791/5764801*a^2 is rational, w0=-33/2755, a0=-4802/2755; second curve w^2+3 = 9663483/5764801*a^2 is not rational; 
b=-2/7, c=1/7; first curve w^2+3 = 2222499/5764801*a^2 is rational, w0=82333776/41163695, a0=-175409857/41163695; second curve w^2+3 = 2323731/5764801*a^2 is rational, w0=1783789947/460554473, a0=-3077731454/460554473; 
b=-1/7, c=-2/7; first curve w^2+3 = 5446650/5764801*a^2 is not rational; second curve w^2+3 = 11717850/5764801*a^2 is not rational; 
b=-1/7, c=2/7; first curve w^2+3 = -552966/5764801*a^2 is not rational; second curve w^2+3 = -332790/5764801*a^2 is not rational; 
b=0, c=-3/7; first curve w^2+3 = 27/49*a^2 is rational, w0=0, a0=7/3; second curve w^2+3 = 81/49*a^2 is rational, w0=1, a0=14/9; 
b=0, c=3/7; first curve w^2+3 = 27/49*a^2 is rational, w0=0, a0=7/3; second curve w^2+3 = 81/49*a^2 is rational, w0=1, a0=14/9; 
b=1/7, c=-2/7; first curve w^2+3 = -972798/5764801*a^2 is not rational; second curve w^2+3 = -1121046/5764801*a^2 is not rational; 
b=1/7, c=2/7; first curve w^2+3 = 8282658/5764801*a^2 is not rational; second curve w^2+3 = 17338458/5764801*a^2 is not rational; 
b=2/7, c=-1/7; first curve w^2+3 = 9041619/5764801*a^2 is rational, w0=104181/27095, a0=-91238/27095; second curve w^2+3 = 16361139/5764801*a^2 is rational, w0=5932086951143097/2965319617526915, a0=4657646269424834/2965319617526915; 
b=2/7, c=1/7; first curve w^2+3 = 18233319/5764801*a^2 is not rational; second curve w^2+3 = 34345371/5764801*a^2 is not rational; 
b=3/7, c=0; first curve w^2+3 = 15714/2401*a^2 is not rational; second curve w^2+3 = 29754/2401*a^2 is not rational; 
b=-1/8, c=-1/8; first curve w^2+3 = 7844475/16777216*a^2 is rational, w0=-202932/349915, a0=4673536/1749575; second curve w^2+3 = 14997225/16777216*a^2 is not rational; 
b=-1/8, c=1/8; first curve w^2+3 = 467931/16777216*a^2 is rational, w0=296181/6126281, a0=-63561728/6126281; second curve w^2+3 = 206985/16777216*a^2 is not rational; 
b=1/8, c=-1/8; first curve w^2+3 = 1279083/16777216*a^2 is rational, w0=3446120592/1618924109, a0=-16090427392/1618924109; second curve w^2+3 = 1866441/16777216*a^2 is not rational; 
b=1/8, c=1/8; first curve w^2+3 = 11751627/16777216*a^2 is rational, w0=2390457/14091731, a0=29302784/14091731; second curve w^2+3 = 22774377/16777216*a^2 is rational, w0=-597367665435/23268400708459, a0=-34594858508288/23268400708459; 
b=-1/9, c=0; first curve w^2+3 = 382/2187*a^2 is not rational; second curve w^2+3 = 202/729*a^2 is not rational; 
b=0, c=-1/9; first curve w^2+3 = 1/27*a^2 is rational, w0=0, a0=9; second curve w^2+3 = 1/9*a^2 is rational, w0=1, a0=6; 
b=0, c=1/9; first curve w^2+3 = 1/27*a^2 is rational, w0=0, a0=9; second curve w^2+3 = 1/9*a^2 is rational, w0=1, a0=6; 
b=1/9, c=0; first curve w^2+3 = 598/2187*a^2 is not rational; second curve w^2+3 = 346/729*a^2 is not rational; 

